Increasing biases can be more efficient than increasing weights

We introduce a novel computational unit for neural networks that features multiple biases, challenging the traditional perceptron structure. This unit emphasizes the importance of preserving uncorrupted information as it is passed from one unit to the next, applying activation functions later in the process with specialized biases for each unit. Through both empirical and theoretical analyses, we show that by focusing on increasing biases rather than weights, there is potential for significant enhancement in a neural network model's performance. This approach offers an alternative perspective on optimizing information flow within neural networks. See source code at https://github.com/CuriosAI/dac-dev.

==> data/dac_figures.py <==
# codice suggerito da chatgpt e modificato da me, per sostituire la cella precedente e fare due grafici allineati in orizzontale

import matplotlib
import matplotlib.pyplot as plt
import numpy as np

def annotate_point(ax, i, coords):
  label = "{:.0f}/{:.0f}".format(int(20-6*i), int(16*(i+1)))
  i = i+.5
  r_offset = (30*np.cos(i*np.pi/6), 30*np.sin(i*np.pi/6))
  x, y, z, t = coords

  ax.annotate(label, # this is the text
             (.5*x+.5*z,.5*y+.5*t), # these are the coordinates to position the label
             textcoords="offset points", # how to position the text
             xytext=r_offset, # distance from text to points (x,y)
             ha='center')

def sub_plot(ax, coords, title, xlabel):
  base_x, base_y, base_std, dac_x, dac_y, dac_std = coords

  base_y = [100 * y for y in base_y]
  dac_y = [100 * y for y in dac_y]
  base_std = [200 * y for y in base_std]
  dac_std = [200 * y for y in dac_std]

  ax.errorbar(base_x, base_y, yerr=base_std, fmt='o', markersize=4.1, color=(1,0.5,0,.75), label='base')
  ax.errorbar(dac_x, dac_y, yerr=dac_std, fmt='o', markersize=4.1, color=(0,0.5,1,.75), label='DAC')

  for i, coords in enumerate(zip(base_x,base_y,dac_x,dac_y)):
    annotate_point(ax, i, coords)

  ax.set_title(title, x=0.95, y=0.85, loc='right')
  ax.set_xlabel(xlabel)
  ax.get_yaxis().set_major_formatter(
    matplotlib.ticker.FuncFormatter(lambda x, p: '{:,.0f}%'.format(x)))
  ax.legend(loc='lower left')

xlabel = 'GFLOPs'
label_offset = (10,10)
fig = plt.figure(figsize=(6,3)) 
gs = fig.add_gridspec(1, 2, hspace=0, wspace=0.3)  # Increase wspace for more separation between subplots
(vgg1), (vgg2) = gs.subplots()

# (rest of the code remains unchanged)
base_x = [0.081487,0.20993]
base_y = [0.106560004,0.081279993]
base_std = [0.000937029,0.000553154]

dac_x = [0.086779,0.22471]
dac_y = [0.100019991,0.076960003]
dac_std = [0.001122867,0.000737115]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(vgg1, coords, 'CIFAR-10, VGG', xlabel)


base_x = [0.081499,0.20995]
base_y = [0.372259998321534,0.323640000820161]
base_std = [0.00171950197441174,0.00166367097686718]

dac_x = [0.086791,0.22473]
dac_y = [0.360699981451035,0.305580008029938]
dac_std = [0.00141146154260922,0.000971889410550039]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(vgg2, coords, 'CIFAR-100, VGG', xlabel)

vgg1.set_xlim([0.04,0.29])
vgg1.set_ylim([6.9,11.9])
vgg1.set_xticks([0.05, 0.10, 0.15, 0.20, 0.25])
vgg2.set_xlim([0.04,0.29])
vgg2.set_ylim([29,39.9])
vgg2.set_xticks([0.05, 0.10, 0.15, 0.20, 0.25])

# Set y-axis labels
#vgg1.set_ylabel("Test Error Rate (%)")
#vgg2.set_ylabel("Test Error Rate (%)")

# Set x-axis label for figure
#fig.text(0.5, 0, 'Complexity in GFLOPs', ha='center', va='center')

# fig.suptitle('Test error, VGG')

fig.savefig('vgg.pdf', dpi = 600, bbox_inches='tight')

import subprocess
subprocess.run('pdfcrop.exe vgg.pdf', shell=True)


# vgg params

xlabel = '# params (million)'
label_offset = (10,10)
fig = plt.figure(figsize=(6,3)) 
gs = fig.add_gridspec(1, 2, hspace=0, wspace=0.3)  # Increase wspace for more separation between subplots
(vgg1), (vgg2) = gs.subplots()

# (rest of the code remains unchanged)
base_x = [0.26937,0.685514]
base_y = [0.106560004,0.081279993]
base_std = [0.000937029,0.000553154]

dac_x = [0.29849,0.760586]
dac_y = [0.100019991,0.076960003]
dac_std = [0.001122867,0.000737115]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(vgg1, coords, 'CIFAR-10, VGG', xlabel)


base_x = [0.27522,0.697124]
base_y = [0.372259998321534,0.323640000820161]
base_std = [0.00171950197441174,0.00166367097686718]

dac_x = [0.30434,0.772196]
dac_y = [0.360699981451035,0.305580008029938]
dac_std = [0.00141146154260922,0.000971889410550039]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(vgg2, coords, 'CIFAR-100, VGG', xlabel)

vgg1.set_xlim([0.2,0.95])
vgg1.set_ylim([6.9,11.9])
# vgg1.set_xticks([0.05, 0.10, 0.15, 0.20, 0.25])
vgg2.set_xlim([0.2,0.95])
vgg2.set_ylim([29,39.9])
# vgg2.set_xticks([0.05, 0.10, 0.15, 0.20, 0.25])

# Set y-axis labels
#vgg1.set_ylabel("Test Error Rate (%)")
#vgg2.set_ylabel("Test Error Rate (%)")

# Set x-axis label for figure
#fig.text(0.5, 0, 'Complexity in GFLOPs', ha='center', va='center')

# fig.suptitle('Test error, VGG')

fig.savefig('vgg_params.pdf', dpi = 600, bbox_inches='tight')

import subprocess
subprocess.run('pdfcrop.exe vgg_params.pdf', shell=True)






# 2x2 cifar resnet, In ascissa i FLOPs

def annotate_point(ax, i, coords):
  label = "{:.0f}".format(int(20+12*i))
  r_offset = (20*np.cos(i*np.pi/6), 20*np.sin(i*np.pi/6))
  x, y, z, t = coords

  ax.annotate(label, # this is the text
             (.7*x+.3*z,.7*y+.3*t), # these are the coordinates to position the label
             textcoords="offset points", # how to position the text
             xytext=r_offset, # distance from text to points (x,y)
             ha='center')

def sub_plot(ax, coords, title, xlabel):
  base_x, base_y, base_std, dac_x, dac_y, dac_std = coords

  base_y = [100 * y for y in base_y]
  dac_y = [100 * y for y in dac_y]
  base_std = [200 * y for y in base_std]
  dac_std = [200 * y for y in dac_std]

  ax.errorbar(base_x, base_y, yerr=base_std, fmt='-o', color=(1,0.5,0,.75), label='base')
  ax.errorbar(dac_x, dac_y, yerr=dac_std, fmt='-o', color=(0,0.5,1,.75), label='DAC')

  for i, coords in enumerate(zip(base_x,base_y,dac_x,dac_y)):
    annotate_point(ax, i, coords)

  ax.set_title(title, x=0.95, y=0.85, loc='right')
  ax.set_xlabel(xlabel)

xlabel = 'GFLOPs'
label_offset = (10,10)
fig = plt.figure(figsize=(6,6)) 
gs = fig.add_gridspec(2, 2, hspace=0, wspace=0)
(ax1, ax2), (ax3, ax4) = gs.subplots(sharex='col', sharey='row')
# fig.suptitle('Sharing x per column, y per row')


dac_x = [0.086865,0.14692,0.20698,0.26704]
dac_y = [0.08338,0.075968,0.072952,0.071576]
dac_std = [0.00144, 0.001079, 0.000674, 0.000999]

base_x = [0.081573,0.13849,0.1954,0.25231]
base_y = [0.086664,0.0793,0.077116,0.073636]
base_std = [0.001086, 0.000538, 0.00081, 0.001659]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(ax1, coords, 'CIFAR-10, v1', xlabel)

# ax1.xlim([0.065,0.28])
# ax1.ylim([0.0675,0.0925])

dac_x = [0.086951,0.14707,0.20718,0.2673]
dac_y = [0.08464,0.075964,0.07128,0.069]
dac_std = [0.00144, 0.001079, 0.000674, 0.000999]

base_x = [0.081659,0.13863,0.1956,0.25257]
base_y = [0.08794,0.079336,0.071748,0.070528]
base_std = [0.000989, 0.00078, 0.000962, 0.000844]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(ax2, coords, 'CIFAR-10, v2', xlabel)

dac_x = [0.086877,0.14694,0.20699,0.26705]
dac_y = [0.326772,0.312736,0.304868,0.303824]
dac_std = [0.001522, 0.000933, 0.001802, 0.001889]

base_x = [0.081585,0.1385,0.19541,0.25232]
base_y = [0.335492,0.317388,0.304956,0.306904]
base_std = [0.001641, 0.001589, 0.001422, 0.002929]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(ax3, coords, 'CIFAR-100, v1', xlabel)

dac_x = [0.086963,0.14708,0.20719,0.26731]
dac_y = [0.327248,0.312112,0.300528,0.294768]
dac_std = [0.001257, 0.00124, 0.002082, 0.001497]

base_x = [0.081671,0.13864,0.19561,0.25258]
base_y = [0.336412,0.319684,0.306576,0.30176]
base_std = [0.001028, 0.001421, 0.000902, 0.001882]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(ax4, coords, 'CIFAR-100, v2', xlabel)

# plt.xlim([0.065,0.28])
# plt.ylim([0.0675,0.0925])
# plt.rcParams.update({'font.size': 14})
# plt.legend(['Resnetv1 baseline', 'Resnetv1 DAC'])
# plt.title('Test error Cifar10')
# plt.xlabel('(GIGA) Flop')
# plt.ylabel('Test error')
# plt.savefig('/content/gdrive/My Drive/Colab Notebooks/cifar10_v1.png', bbox_inches=None, dpi = 500)
# plt.show()

ax1.get_yaxis().set_major_formatter(
  matplotlib.ticker.FuncFormatter(lambda x, p: '{:,.1f}%'.format(x)))
ax2.get_yaxis().set_major_formatter(
  matplotlib.ticker.FuncFormatter(lambda x, p: '{:,.1f}%'.format(x)))
ax3.get_yaxis().set_major_formatter(
  matplotlib.ticker.FuncFormatter(lambda x, p: '{:,.0f}%'.format(x)))
ax4.get_yaxis().set_major_formatter(
  matplotlib.ticker.FuncFormatter(lambda x, p: '{:,.0f}%'.format(x)))


for ax in fig.get_axes():
    ax.label_outer()


ax3.legend(loc='lower left')
fig.savefig('2x2_0.pdf', dpi = 600, bbox_inches='tight')

subprocess.run('pdfcrop.exe 2x2_0.pdf', shell=True)





# 2x2 cifar resnet, In ascissa i parametri

xlabel = '# params (million)'
label_offset = (10,10)
fig = plt.figure(figsize=(6,6)) 
gs = fig.add_gridspec(2, 2, hspace=0, wspace=0)
(ax1, ax2), (ax3, ax4) = gs.subplots(sharex='col', sharey='row')
# fig.suptitle('Sharing x per column, y per row')

dac_x = [0.298842,0.51433,0.729818,0.945306]
base_x = [0.269722,0.464154,0.658586,0.853018]

dac_y = [0.08338,0.075968,0.072952,0.071576]
dac_std = [0.00144, 0.001079, 0.000674, 0.000999]

base_y = [0.086664,0.0793,0.077116,0.073636]
base_std = [0.001086, 0.000538, 0.00081, 0.001659]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(ax1, coords, 'CIFAR-10, v1', xlabel)

# ax1.xlim([0.065,0.28])
# ax1.ylim([0.0675,0.0925])

dac_x = [0.299178,0.51489,0.730602,0.946314]
base_x = [0.270058,0.464714,0.65937,0.854026]

dac_y = [0.08464,0.075964,0.07128,0.069]
dac_std = [0.00144, 0.001079, 0.000674, 0.000999]

base_y = [0.08794,0.079336,0.071748,0.070528]
base_std = [0.000989, 0.00078, 0.000962, 0.000844]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(ax2, coords, 'CIFAR-10, v2', xlabel)

dac_x = [0.304692,0.52018,0.735668,0.952164]
base_x = [0.275572,0.470004,0.664436,0.858868]

dac_y = [0.326772,0.312736,0.304868,0.303824]
dac_std = [0.001522, 0.000933, 0.001802, 0.001889]

base_y = [0.335492,0.317388,0.304956,0.306904]
base_std = [0.001641, 0.001589, 0.001422, 0.002929]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(ax3, coords, 'CIFAR-100, v1', xlabel)

dac_x = [0.305028,0.52074,0.736452,0.952164]
base_x = [0.275908,0.470564,0.66522,0.859876]

dac_y = [0.327248,0.312112,0.300528,0.294768]
dac_std = [0.001257, 0.00124, 0.002082, 0.001497]

base_y = [0.336412,0.319684,0.306576,0.30176]
base_std = [0.001028, 0.001421, 0.000902, 0.001882]

coords = base_x, base_y, base_std, dac_x, dac_y, dac_std
sub_plot(ax4, coords, 'CIFAR-100, v2', xlabel)

# plt.xlim([0.065,0.28])
# plt.ylim([0.0675,0.0925])
# plt.rcParams.update({'font.size': 14})
# plt.legend(['Resnetv1 baseline', 'Resnetv1 DAC'])
# plt.title('Test error Cifar10')
# plt.xlabel('(GIGA) Flop')
# plt.ylabel('Test error')
# plt.savefig('/content/gdrive/My Drive/Colab Notebooks/cifar10_v1.png', bbox_inches=None, dpi = 500)
# plt.show()

ax1.get_yaxis().set_major_formatter(
  matplotlib.ticker.FuncFormatter(lambda x, p: '{:,.1f}%'.format(x)))
ax2.get_yaxis().set_major_formatter(
  matplotlib.ticker.FuncFormatter(lambda x, p: '{:,.1f}%'.format(x)))
ax3.get_yaxis().set_major_formatter(
  matplotlib.ticker.FuncFormatter(lambda x, p: '{:,.0f}%'.format(x)))
ax4.get_yaxis().set_major_formatter(
  matplotlib.ticker.FuncFormatter(lambda x, p: '{:,.0f}%'.format(x)))


for ax in fig.get_axes():
    ax.label_outer()


ax3.legend(loc='lower left')
fig.savefig('2x2_params.pdf', dpi = 600, bbox_inches='tight')

subprocess.run('pdfcrop.exe 2x2_params.pdf', shell=True)



==> data/plots_complete_dataframe.py <==
import pickle
import matplotlib.ticker
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import subprocess

file_path = 'complete_dataframe.pkl'

def savecrop(plotname):
    plt.savefig(plotname + '.pdf')
    subprocess.run('pdfcrop.exe  ' + plotname + '.pdf', shell=True)


def remove_outliers(data):
    # Fit a simple quadratic model to detect outliers
    x_mat = np.array(data['log_pars']).reshape(-1,1)**np.array(range(3)).reshape((1,3))
    b_coeff = np.dot(np.linalg.inv(np.dot(x_mat.T, x_mat)),np.dot(x_mat.T,data['log_mse']))
    residuals = data['log_mse']-np.dot(x_mat,b_coeff)

    # Manually check the plot: outliers should be well separated,
    # above 1.13
    outl_thr = 1.13
    res_outliers = residuals[residuals>=outl_thr]
    x_outliers = np.array(range(len(residuals)))[residuals>=outl_thr]
    res_data = residuals[residuals<outl_thr]
    x_data = np.array(range(len(residuals)))[residuals<outl_thr]

    plt.clf()
    plt.scatter(x_data, res_data, marker='o', facecolors='none', edgecolors='blue')
    plt.scatter(x_outliers, res_outliers, marker='o', facecolors='none', edgecolors='red')
    plt.axhline(y=outl_thr, color='purple', linestyle='--')
    savecrop('outliers_plot')

    # Count and report number of outliers, then drop them
    outliers = data[residuals>=outl_thr]
    data = data[residuals<outl_thr]
    outl_dict = { key: sum(outliers['dac_or_base']==key) for key in ['base','dac'] }
    data_dict = { key: sum(data['dac_or_base']==key) for key in ['base','dac'] }
    print(f'Number of failed trainings {outl_dict}')
    print(f'Number of succesful trainings {data_dict}')


    return data


def complete_scatter():
    plt.clf()

    plt.xscale('log')
    plt.yscale('log')

    plt.ylim(1e-3, .02)
    plt.xlim(1e3, 2e6)

    # Add labels and title
    plt.xlabel('Parameters (log scale)')
    plt.ylabel('MSE (log scale)')
    plt.title('Minimum test error')

    plt.scatter(base_c['trainable_params'], base_c['min_on_test'], color=(1,0.5,0,.75), s=20, marker='s', label='base, rectangular')
    plt.scatter(base_p['trainable_params'], base_p['min_on_test'], color=(1,0.25,0,.75), s=20, marker='>', label='base, pyramidal')
    plt.scatter(dac_c['trainable_params'], dac_c['min_on_test'], color=(0,0.5,1,.75), s=20, marker='s', label='DAC, rectangular')
    plt.scatter(dac_p['trainable_params'], dac_p['min_on_test'], color=(0,0.25,1,.75), s=20, marker='>', label='DAC, pyramidal')

    plt.legend()

    savecrop('complete_scatter_plot')


def get_progr_group(depth, params):
    if depth < 5:
        return 0

    grp_thr = [30.0, 37.2, 48.9, 69.5, 107.1, 171]

    avg_width = np.sqrt(params/depth)
    return sum(thr < avg_width for thr in grp_thr)

def get_increased_width(dac_or_base, width):
    base_widths   = [25, 50, 100, 200]
    dac_eq_widths = [17, 35,  70, 141]
    try:
        return base_widths[dac_eq_widths.index(width)]
    except:
        if dac_or_base == 'base':
            return width

        return int(0.5 + width * 200.499/141.000)
    
def progressive_analysis():
    widths = [0, 32.9, 42.6, 58.5, 85.7, 137.2, 205.8]

    progr_an = pd.DataFrame()
    progr_an['base_counts'] = base_p.groupby(['progr_group'])['log_mse'].count()
    progr_an['dac_counts'] = dac_p.groupby(['progr_group'])['log_mse'].count()
    progr_an['base_width'] = base_p.groupby(['progr_group'])['avg_width'].mean()
    progr_an['dac_width'] = dac_p.groupby(['progr_group'])['avg_width'].mean()
    progr_an['base_mean'] = base_p.groupby(['progr_group'])['log_mse'].mean()
    progr_an['dac_mean'] = dac_p.groupby(['progr_group'])['log_mse'].mean()
    progr_an['base_std'] = base_p.groupby(['progr_group'])['log_mse'].std()
    progr_an['dac_std'] = dac_p.groupby(['progr_group'])['log_mse'].std()
    progr_an['avg_width'] = np.array(widths)

    progr_an = progr_an[1:]

    print(progr_an[['base_counts','dac_counts']])

    return progr_an

def progr_plot(progr_an):
    x1 = progr_an['base_width']
    x2 = progr_an['dac_width']
    y1 = np.exp(progr_an['base_mean'])
    y2 = np.exp(progr_an['dac_mean'])
    error1_plus = (np.exp(progr_an['base_std'])-1)*np.exp(progr_an['base_mean'])
    error1_minus = (1-np.exp(-progr_an['base_std']))*np.exp(progr_an['base_mean'])
    error2_plus = (np.exp(progr_an['dac_std'])-1)*np.exp(progr_an['dac_mean'])
    error2_minus = (1-np.exp(-progr_an['dac_std']))*np.exp(progr_an['dac_mean'])
    error1 = np.append(np.array(error1_minus).reshape(1,-1),np.array(error1_plus).reshape(1,-1), axis=0)
    error2 = np.append(np.array(error2_minus).reshape(1,-1),np.array(error2_plus).reshape(1,-1), axis=0)

    plt.clf()
    fig1, ax1 = plt.subplots()
    ax1.errorbar(x1, y1, yerr=error1, label='base, pyramidal', color=(1,0.25,0,0.75), fmt='-o', markersize=8, capsize=2)
    ax1.errorbar(x2, y2, yerr=error2, label='DAC, pyramidal',  color=(0,0.25,1,0.75), fmt='-o', markersize=8, capsize=2)

    ax1.set_xscale('log')
    ax1.set_xticks([20, 50, 100, 200])
    ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

    # ax1.get_xaxis().set_tick_params(which='minor', size=0)
    # ax1.get_xaxis().set_tick_params(which='minor', width=0) 

    # ax1.xscale('log')
    # plt.yscale('log')
    # plt.xscale(matplotlib.scale.LogScale(0, subs=[]))
    # plt.xticks([25, 50, 100, 200])
    # plt.ylim(1e-3, 5e-3)

    # Adding labels and title
    plt.xlabel('Average layer width')
    plt.ylabel('MSE')
    plt.title('Minimum test error (networks of similar width)')
    plt.legend()

    # fig1, ax1 = plt.subplots()
    # ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

    # Display the plot
    savecrop('pyramidal_analysis_plot')



def constant_analysis():
    base_cr = base_c[base_c['depth']>=5]
    base_cr = base_cr[[width in [25, 50, 100, 200] for width in base_cr['width']]]
    dac_cr = dac_c[dac_c['depth']>=5]
    const_an = pd.DataFrame()
    const_an['base_counts'] = base_cr.groupby(['increased_width'])['log_mse'].count()
    const_an['dac_counts'] = dac_cr.groupby(['increased_width'])['log_mse'].count()
    const_an['base_width'] = base_cr.groupby(['increased_width'])['increased_width'].mean()
    const_an['dac_width'] = dac_cr.groupby(['increased_width'])['increased_width'].mean()
    const_an['base_mean'] = base_cr.groupby(['increased_width'])['log_mse'].mean()
    const_an['dac_mean'] = dac_cr.groupby(['increased_width'])['log_mse'].mean()
    const_an['base_std'] = base_cr.groupby(['increased_width'])['log_mse'].std()
    const_an['dac_std'] = dac_cr.groupby(['increased_width'])['log_mse'].std()

    print(const_an[['base_counts','dac_counts']])

    return const_an

def const_plot(const_an):
    x1 = const_an['base_width']
    x2 = const_an['dac_width']
    y1 = np.exp(const_an['base_mean'])
    y2 = np.exp(const_an['dac_mean'])
    error1_plus = (np.exp(const_an['base_std'])-1)*np.exp(const_an['base_mean'])
    error1_minus = (1-np.exp(-const_an['base_std']))*np.exp(const_an['base_mean'])
    error2_plus = (np.exp(const_an['dac_std'])-1)*np.exp(const_an['dac_mean'])
    error2_minus = (1-np.exp(-const_an['dac_std']))*np.exp(const_an['dac_mean'])
    error1 = np.append(np.array(error1_minus).reshape(1,-1),np.array(error1_plus).reshape(1,-1), axis=0)
    error2 = np.append(np.array(error2_minus).reshape(1,-1),np.array(error2_plus).reshape(1,-1), axis=0)

    plt.clf()
    fig1, ax1 = plt.subplots()
    ax1.errorbar(x1, y1, yerr=error1, label='base, constant', color=(1,0.5,0,0.75), fmt='-o', markersize=8, capsize=2)
    ax1.errorbar(x2, y2, yerr=error2, label='DAC, constant',  color=(0,0.5,1,0.75), fmt='-o', markersize=8, capsize=2)

    ax1.set_xscale('log')
    # ax1.set_yscale('log')
    ax1.set_xticks([20, 50, 100, 200])
    ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

    # ax1.get_xaxis().set_tick_params(which='minor', size=0)
    # ax1.get_xaxis().set_tick_params(which='minor', width=0) 

    # ax1.xscale('log')
    # plt.yscale('log')
    # plt.xscale(matplotlib.scale.LogScale(0, subs=[]))
    # plt.xticks([25, 50, 100, 200])
    # plt.ylim(1e-3, 5e-3)

    # Adding labels and title
    plt.xlabel('Average layer width')
    plt.ylabel('MSE')
    plt.title('Minimum test error (networks of similar width)')
    plt.legend()

    # fig1, ax1 = plt.subplots()
    # ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

    # Display the plot
    savecrop('constant_analysis_plot')


def progr_const_plot(progr_an, const_an):
    x1 = const_an['base_width']
    x2 = const_an['dac_width']
    y1 = np.exp(const_an['base_mean'])
    y2 = np.exp(const_an['dac_mean'])
    error1_plus = (np.exp(const_an['base_std'])-1)*np.exp(const_an['base_mean'])
    error1_minus = (1-np.exp(-const_an['base_std']))*np.exp(const_an['base_mean'])
    error2_plus = (np.exp(const_an['dac_std'])-1)*np.exp(const_an['dac_mean'])
    error2_minus = (1-np.exp(-const_an['dac_std']))*np.exp(const_an['dac_mean'])
    error1 = np.append(np.array(error1_minus).reshape(1,-1),np.array(error1_plus).reshape(1,-1), axis=0)
    error2 = np.append(np.array(error2_minus).reshape(1,-1),np.array(error2_plus).reshape(1,-1), axis=0)
    x3 = progr_an['base_width']
    x4 = progr_an['dac_width']
    y3 = np.exp(progr_an['base_mean'])
    y4 = np.exp(progr_an['dac_mean'])
    error3_plus = (np.exp(progr_an['base_std'])-1)*np.exp(progr_an['base_mean'])
    error3_minus = (1-np.exp(-progr_an['base_std']))*np.exp(progr_an['base_mean'])
    error4_plus = (np.exp(progr_an['dac_std'])-1)*np.exp(progr_an['dac_mean'])
    error4_minus = (1-np.exp(-progr_an['dac_std']))*np.exp(progr_an['dac_mean'])
    error3 = np.append(np.array(error3_minus).reshape(1,-1),np.array(error3_plus).reshape(1,-1), axis=0)
    error4 = np.append(np.array(error4_minus).reshape(1,-1),np.array(error4_plus).reshape(1,-1), axis=0)

    plt.clf()
    fig = plt.figure()
    gs = fig.add_gridspec(1,2, wspace=0)
    axs = gs.subplots(sharex=False, sharey=True)
    # fig, axs = plt.subplots(1, 2, sharey=True)
    # fig1, ax1 = plt.subplots()
    axs[1].errorbar(x1, y1, yerr=error1, label='base, rectangular', color=(1,0.5,0,0.75), fmt='-s', markersize=8, capsize=2)
    axs[1].errorbar(x2, y2, yerr=error2, label='DAC, rectangular',  color=(0,0.5,1,0.75), fmt='-s', markersize=8, capsize=2)
    axs[0].errorbar(x3, y3, yerr=error3, label='base, pyramidal', color=(1,0.25,0,0.75), fmt='->', markersize=8, capsize=2)
    axs[0].errorbar(x4, y4, yerr=error4, label='DAC, pyramidal',  color=(0,0.25,1,0.75), fmt='->', markersize=8, capsize=2)

    for ax in axs:
        ax.set(ylabel='MSE (log scale)', xlim=(20,270), ylim=(1e-3,0.013), xscale='log', yscale='log')
        # ax.set_xscale('log')
        # ax.set_yscale('log')
        ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
        ax.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
        ax.set_xticks([25, 50, 100, 200], labels=['25', '50', '100', '200'])
        ax.set_yticks([.001, .002, .003, .005, .01], labels=['0.001', '0.002', '0.003', '0.005', '0.01'])
        ax.label_outer()
        ax.legend()

    axs[1].set_title('Rectangular structures')
    axs[0].set_title('Pyramidal structures')
    axs[1].set_xlabel('Width (log scale)')
    axs[0].set_xlabel('Width (group average, log scale)')

    # ax1.get_xaxis().set_tick_params(which='minor', size=0)
    # ax1.get_xaxis().set_tick_params(which='minor', width=0) 

    # ax1.xscale('log')
    # plt.yscale('log')
    # plt.xscale(matplotlib.scale.LogScale(0, subs=[]))
    # plt.xticks([25, 50, 100, 200])
    # plt.ylim(1e-3, 5e-3)

    # Adding labels and title

    fig.suptitle('Minimum test error')
    # fig.legend()

    # fig1, ax1 = plt.subplots()
    # ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())

    # plt.tight_layout()
    # Display the plot
    savecrop('progr_const_analysis_plot')


# Open the file in binary read mode
with open(file_path, 'rb') as file:
    data = pickle.load(file)

# Remove experiment "very deep"
data = data[data['experiment']!='7-constant-very_deep']

# Remove shallow networks
data = data[[len(nodes)-1 >= 5 for nodes in data['nodes']]]

# X and Y in logarithmic scale
data['log_pars'] = np.log(data['trainable_params'])
data['log_mse'] = np.log(data['min_on_test'])

data = remove_outliers(data)

data['width'] = data['nodes'].apply(lambda x: x[0])
# data['avg_width'] = data['nodes'].apply(lambda x: sum(x[:-1])/(len(x)-1))
data['avg_width'] = np.sqrt(data['trainable_params']/data['depth'])

data['progr_group'] = data.apply(lambda x: get_progr_group(x['depth'],x['trainable_params']), axis=1)
data['increased_width'] = data.apply(lambda x: get_increased_width(x['dac_or_base'],x['width']), axis=1)

base=data[data['dac_or_base']=='base']
dac=data[data['dac_or_base']=='dac']
base_c=base[base['constant_or_progressive']=='constant']
base_p=base[base['constant_or_progressive']=='progressive']
dac_c=dac[dac['constant_or_progressive']=='constant']
dac_p=dac[dac['constant_or_progressive']=='progressive']

complete_scatter()

progr_an = progressive_analysis()
const_an = constant_analysis()

# progr_plot(progr_an)
# const_plot(const_an)
progr_const_plot(progr_an, const_an)

std_widths = [25, 50, 100, 200]

# Remove runs of non-standard width
base_c = base_c[[(iw in std_widths) for iw in base_c['increased_width']]]
c = base_c.groupby(['width','depth'])['log_mse'].count()
m = base_c.groupby(['width','depth'])['log_mse'].mean()
s = base_c.groupby(['width','depth'])['log_mse'].std()
w = list(zip(list(c.index), list(c.array), list(m.array), list(s.array)))
base_c_counts = pd.DataFrame()
reduced_base_c_counts = pd.DataFrame()
base_c_means = pd.DataFrame()
reduced_base_c_means = pd.DataFrame()
base_c_stds = pd.DataFrame()
reduced_base_c_stds = pd.DataFrame()
for (index, count, mean, std) in w:
    wi, de = index
    if wi in std_widths:
        if wi not in base_c_counts.columns:
            base_c_counts[wi] = pd.Series(dtype=pd.Int64Dtype())
            base_c_means[wi] = pd.Series(dtype=pd.Float64Dtype())
            base_c_stds[wi] = pd.Series(dtype=pd.Float64Dtype())
        base_c_counts.at[de, wi] = count
        base_c_means.at[de, wi] = mean
        base_c_stds.at[de, wi] = std
    else:
        wi = get_increased_width('base', wi)
        if wi not in reduced_base_c_counts.columns:
            reduced_base_c_counts[wi] = pd.Series(dtype=pd.Int64Dtype())
            reduced_base_c_means[wi] = pd.Series(dtype=pd.Float64Dtype())
            reduced_base_c_stds[wi] = pd.Series(dtype=pd.Float64Dtype())
        reduced_base_c_counts.at[de, wi] = count
        reduced_base_c_means.at[de, wi] = mean
        reduced_base_c_stds.at[de, wi] = std

base_avgstd = np.sqrt((pd.concat([base_c_stds, reduced_base_c_stds])**2).mean().mean())
base_c_stds = base_c_stds.fillna(base_avgstd)
reduced_base_c_stds = reduced_base_c_stds.fillna(base_avgstd)

print(reduced_base_c_counts)
print(base_c_counts)

dac_c = dac_c[[(iw in std_widths) for iw in dac_c['increased_width']]]
c = dac_c.groupby(['increased_width','depth'])['log_mse'].count()
m = dac_c.groupby(['increased_width','depth'])['log_mse'].mean()
s = dac_c.groupby(['increased_width','depth'])['log_mse'].std()
w = list(zip(list(c.index), list(c.array), list(m.array), list(s.array)))
dac_c_counts = pd.DataFrame()
dac_c_means = pd.DataFrame()
dac_c_stds = pd.DataFrame()

for (index, count, mean, std) in w:
    wi, de = index
    if wi not in dac_c_counts.columns:
        dac_c_counts[wi] = pd.Series(dtype=pd.Int64Dtype())
        dac_c_means[wi] = pd.Series(dtype=pd.Float64Dtype())
        dac_c_stds[wi] = pd.Series(dtype=pd.Float64Dtype())
    dac_c_counts.at[de, wi] = count
    dac_c_means.at[de, wi] = mean
    dac_c_stds.at[de, wi] = std

dac_avgstd = np.sqrt((dac_c_stds**2).mean().mean())
dac_c_stds = dac_c_stds.fillna(dac_avgstd)

print(dac_c_counts)

# reduced_base_gdl = reduced_base_c_counts.applymap(lambda x: max(2,x)) - 1

dac_improve = dac_c_means - reduced_base_c_means
# dac_gdl = dac_c_counts - 1
dac_improve_stds = np.sqrt(dac_c_stds**2 / dac_c_counts + reduced_base_c_stds**2 / reduced_base_c_counts)


# np.sqrt((dac_gdl * dac_c_stds**2 + reduced_base_gdl * reduced_base_c_stds**2) / (dac_gdl + reduced_base_gdl))

base_improve = base_c_means - reduced_base_c_means
# base_gdl = base_c_counts - 1
base_improve_stds = np.sqrt(base_c_stds**2 / base_c_counts + reduced_base_c_stds**2 / reduced_base_c_counts)

# np.sqrt((base_gdl * base_c_stds**2 + reduced_base_gdl * reduced_base_c_stds**2) / (base_gdl + reduced_base_gdl))

# plt.clf()
fig = plt.figure()
gs = fig.add_gridspec(1,2, wspace=0)
axs = gs.subplots(sharex=False, sharey=True)
n = len(base_improve)

for series_name in base_improve.columns:
    axs[0].errorbar(np.arange(17-n, 17), base_improve[series_name], yerr=base_improve_stds[series_name], label=f'increased width {series_name}', fmt='-o')

starting_widths = [17, 35, 70, 141]
for i, series_name in enumerate(dac_improve.columns):
    axs[1].errorbar(np.arange(17-n, 17), dac_improve[series_name], yerr=dac_improve_stds[series_name], label=f'original width {starting_widths[i]}', fmt='-o')

for ax in axs:
    ax.set(xlabel='Networks depth', ylabel='Log-MSE variation (nats)', xticks=[5,8,12,16])
    # ax.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
    # ax.get_yaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
    # ax.set_xticks([20, 50, 100, 200], labels=['20', '50', '100', '200'])
    # ax.set_yticks([.001, .002, .003, .005, .01], labels=['0.001', '0.002', '0.003', '0.005', '0.01'])
    ax.axhline(y=0, color='black', linestyle='--')
    ax.label_outer()
axs[1].legend()

axs[0].set_title('Increase width')
axs[1].set_title('Apply DAC')

fig.suptitle('Variation in test error when doubling parameters')
savecrop('doubling_depth_analysis_plot')


dac_improve_mean = dac_improve.mean()
base_improve_mean = base_improve.mean()
dac_improve_std = dac_improve.std()
base_improve_std = base_improve.std()


plt.clf()
plt.errorbar(range(4), base_improve_mean, base_improve_std, fmt='-s', markersize=8, capsize=4, label='increase width', color=(1,0.5,0,.75))
plt.errorbar(range(4), dac_improve_mean, dac_improve_std, fmt='-s', markersize=8, capsize=4, label='apply DAC', color=(0,0.5,1,.75))
plt.axhline(y=0, color='black', linestyle='--')
plt.xticks(range(4), [r'$17\rightarrow25$',r'$35\rightarrow50$',r'$70\rightarrow100$',r'$141\rightarrow200$'])
plt.title('Variation in test error when doubling parameters')
plt.xlabel('Equivalent width (log scale)')
plt.ylabel('Log-MSE variation (nats)')
plt.legend()
savecrop('doubling_analysis_mean_plot')

